Gradient-based stochastic estimation of the density matrix

Fast estimation of the single-particle density matrix is key to many applications in quantum chemistry and condensed matter physics. The best numerical methods leverage the fact that the density matrix elements $f(H)_{ij}$ decay rapidly with distance $r_{ij}$ between orbitals. This decay is usually exponential. However, for the special case of metals at zero temperature, algebraic decay of the density matrix appears and poses a significant numerical challenge. We introduce a gradient-based probing method to estimate all local density matrix elements at a computational cost that scales linearly with system size. For zero-temperature metals the stochastic error scales like $S^{-(d+2)/2d}$, where $d$ is the dimension and $S$ is a prefactor to the computational cost. The convergence becomes exponential if the system is at finite temperature or is insulating.

==> anc/gradient_based_probing_demo.py <==
# Demo code for "Gradient-based stochastic estimation of the density matrix".
# Authors: Z. Wang, G.-W. Chern, C. D. Batista, and K. Barros.
# Preprint available at https://arxiv.org/abs/1711.10570 .
# This code was tested using python 3.6.2, numpy 1.13.1, and scipy 0.19.1 .
#
# This prototype implementation scales linearly in the system size, but with
# a large prefactor to the computational cost. For a production-ready code, we
# would recommend building upon a highly-optimized sparse linear algebra
# library such as Nvidia's cuSPARSE.

from math import cos, sin, tan, sqrt, pi
import numpy as np
import scipy.fftpack
import scipy.linalg
import scipy.sparse
import scipy.sparse.linalg


def R_uncorrelated(N, S):
    """Matrix of S uncorrelated column vectors, Eq. (11)."""
    R = np.asmatrix(np.zeros((N, S), dtype=complex))
    for i in range(N):
        for j in range(S):
            phi = 2*pi*np.random.random()
            R[i, j] = complex(cos(phi), sin(phi)) / sqrt(S)
    return R

def R_optimized(N, S):
    """Matrix with S colors, Eq. (15), optimized for the 1D lattice."""
    R = np.asmatrix(np.zeros((N, S), dtype=complex))
    for i in range(N):
        for j in range(S):
            # In a full implementation we would need a more sophisticated color
            # assignment scheme. Here we select colors appropriate to the 1D
            # lattice.
            (c_i, c_j) = (i % S, j % S)
            # R_ij is nonzero only if colors match.
            if c_i == c_j:
                phi = 2*pi*np.random.random()
                R[i, j] = complex(cos(phi), sin(phi))
    return R


def kpm_coefficients(phi, M):
    """Coefficients c_m corresponding to function phi(x) with Jackson kernel,
    Eq. (A10)."""
    c = np.zeros(M)
    N_M = 2*M
    phi_orig = [phi(cos(pi*(n+0.5)/N_M)) for n in range(N_M)]
    phi_hat = scipy.fftpack.dct(phi_orig) / 2
    for m in range(M):
        g_m = ((M-m+1) * cos(pi*m/(M+1)) + sin(pi*m/(M+1)) / tan(pi/(M+1))) / (M+1)
        q_m = pi / (1 if m == 0 else 2)
        c[m] = (pi * g_m * phi_hat[m]) / (N_M * q_m)
    return c


def calc_trace_and_gradient(H, g, M, R):
    """Estimate trace and its gradient using Chebyshev series of order M and
    NxS random matrix R. Total computational cost is O(N M S).
    Returns tr g(H) and [d tr g(H) / dH^T]_{01}."""
    c = kpm_coefficients(g, M)

    # ## Forward Calculation, Eqs. (A12)-(A14), alpha_m = T_m(H) R.
    a1 = R                   # = alpha_0
    a2 = H * R               # = alpha_1
    tr_g = 0.0
    for m in range(0, M):
        a0 = a1              # = alpha_{m}
        a1 = a2              # = alpha_{m+1}
        a2 = 2 * H * a1 - a0 # = alpha_{m+2}
        mu_m = np.vdot(np.asarray(R), np.asarray(a0)).real # = tr R^dagger alpha_m
        tr_g += c[m] * mu_m

    # ## Reverse-mode Autodiff, Eqs. (B9)-(B11).
    grad_tr_g = 0
    # Sparse outer-product accumulation: grad_tr_g += scale A B^\dagger.
    def accum_outer_product(A, B, scale):
        # For this reference code, we calculate a single matrix element (0,1)
        # of the target gradient.
        # In a full implementation, we would loop over all O(N) local matrix
        # indices (i,j) at computational cost that scales like O(N S). The
        # optimized version of our code uses a custom CUDA kernel to perform
        # this sparse outer product. Its speed is on par with the corresponding
        # cuSPARSE sparse-dense matrix multiply operations.
        for (i, j) in [(0, 1)]: # [...add index pairs]
            nonlocal grad_tr_g
            grad_tr_g += scale * (A[i, :] * B.H[:, j])[0, 0]
    # From earlier:
    #   a0 = alpha_{M-1}
    #   a1 = alpha_{M}
    b0 = c[M-1] * R                     # = beta_{M-1}
    b1 = 0 * R                          # = beta_{M}
    for m in range(M-2, 0, -1):
        b2 = b1                         # = beta_{m+2}
        b1 = b0                         # = beta_{m+1}
        b0 = c[m] * R + 2 * H * b1 - b2 # = beta_{m}
        a2 = a1                         # = alpha_{m+2}
        a1 = a0                         # = alpha_{m+1}
        a0 = 2 * H * a1 - a2            # = alpha_{m}
        accum_outer_product(a0, b1, 2)  # grad_tr_g += 2 alpha_m beta_{m+1}^\dagger
    accum_outer_product(2 * H * a0 - a1, b0, 1)

    return (tr_g, grad_tr_g)


def make_1D_hamiltonian(N):
    """Generate an NxN Hamiltonian for a 1D lattice with random hoppings. Due
    to Anderson localization, the density matrix elements will decay
    exponentially with spatial distance. Consequently, we expect optimized
    probing to be very effective."""
    H = scipy.sparse.dok_matrix((N, N), dtype=complex)
    for i in range(N):
        H[i, i] = np.random.randn()
        (re, im) = np.random.randn(2)
        H[i, (i+1)%N] = complex(re, im)
        H[(i+1)%N, i] = complex(re, -im)
    H = H.tocsr()
    # Shift/rescale matrix such that eigenvalues satisfy |lambda| < 1-epsilon.
    epsilon = 1e-5
    ([e_lo], _) = scipy.sparse.linalg.eigsh(H, 1, which='SA')
    ([e_hi], _) = scipy.sparse.linalg.eigsh(H, 1, which='LA')
    I = scipy.sparse.identity(N)
    return (1-epsilon) * (2 * (H - e_lo*I) / (e_hi-e_lo) - I)


def main():
    np.random.seed(0)
    N = 128
    H = make_1D_hamiltonian(N)

    # Chemical potential
    mu = 0.1
    # Fermi function at zero temperature
    def f(x):
        return np.heaviside(mu-x, 0.5)
    # Energy function, satisfying dg(x)/dx = f(x)
    def g(x):
        return (x-mu) * np.heaviside(mu-x, 0.5)

    # For reference, calculate numerically exact matrices g(H) and f(H).
    (w, v) = scipy.linalg.eigh(H.todense())
    v = np.asmatrix(v)
    g_w = np.asmatrix(np.diag(g(w)))
    f_w = np.asmatrix(np.diag(f(w)))
    g_H = v * g_w * v.H
    f_H = v * f_w * v.H
    
    print("Demonstration of gradient-based probing for a 1D Hamiltonian with random")
    print("hoppings and N = {} lattice sites. Due to Anderson localization, accuracy".format(N))
    print("improves exponentially with number of colors S.")
    print()
    print("   tr g(H),  f(H)_{01}")
    print()

    print("Exact:")
    print("   {:+.4f}, {:+.6f}".format(np.trace(g_H).real, f_H[0, 1]))
    print()

    print("KPM, polynomial order M, no stochastic approximation:")
    for M in [10, 100, 1000]:
        (energy, f01) = calc_trace_and_gradient(H, g, M, R=np.asmatrix(np.identity(N)))
        print("   {:+.4f}, {:+.6f} (M={})  ".format(energy, f01, M))
    print()

    print("Probing with uncorrelated NxS matrix R, using M=1000:")
    for S in [8, 64, 128]:
        (energy, f01) = calc_trace_and_gradient(H, g, M=1000, R=R_uncorrelated(N, S))
        print("   {:+.4f}, {:+.6f} (S={}) ".format(energy, f01, S))
    print()

    print("Probing with optimized NxS matrix R, using M=1000:")
    for S in [2, 8, 32]:
        assert N % S == 0, "In 1D, number of colors S must evenly divide system size N"
        (energy, f01) = calc_trace_and_gradient(H, g, M=1000, R=R_optimized(N, S))
        print("   {:+.4f}, {:+.6f} (S={}) ".format(energy, f01, S))
    print()

if __name__ == "__main__":
    main()

